Smoothed Bernstein Online Aggregation for Day-Ahead Electricity Demand Forecasting

We present a winning method of the IEEE DataPort Competition on Day-Ahead Electricity Demand Forecasting: Post-COVID Paradigm. The day-ahead load forecasting approach is based on online forecast combination of multiple point prediction models. It contains four steps: i) data cleaning and preprocessing, ii) a holiday adjustment procedure, iii) training of individual forecasting models, iv) forecast combination by smoothed Bernstein Online Aggregation (BOA). The approach is flexible and can quickly adopt to new energy system situations as they occurred during and after COVID-19 shutdowns. The pool of individual prediction models ranges from rather simple time series models to sophisticated models like generalized additive models (GAMs) and high-dimensional linear models estimated by lasso. They incorporate autoregressive, calendar and weather effects efficiently. All steps contain novel concepts that contribute to the excellent forecasting performance of the proposed method. This holds particularly for the holiday adjustment procedure and the fully adaptive smoothed BOA approach.

==> code_ziel.R <==

library(xlsx)
library(readxl)

dat1a<- as.data.frame(read_excel("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Final/Actuals.xlsx"))
dat1a<- dat1a[, c(1:2,5,3:4,6,8,7)]
dat1a[,2]<- dat1a[,2]/1000 ## scaling to MW
dat1names<- c("time", "load", "hum","press", "cc", "temp", "wind", "dir")
names(dat1a)<- dat1names

datia1<- read.csv("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Data_Interim/Actuals_Interim.csv")
bnew<- "/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/dnew/"
fn<- list.files(bnew)
fnlf<- list()
fnlaf<- list()
fnlff<- list()
tmp<- order(as.Date(fn, "Data_%b %d"))
for(i.f in seq_along(tmp) ){
	fnlf[[i.f]]<- list.files(paste(bnew, fn[tmp[i.f]], sep=""))
	fnlaf[[i.f]]<- paste(bnew, fn[tmp[i.f]], "/",fnlf[[i.f]][grep("ctua",fnlf[[i.f]])],sep="")
	fnlff[[i.f]]<- paste(bnew, fn[tmp[i.f]], "/",fnlf[[i.f]][grep("orecas",fnlf[[i.f]])],sep="")
}
fnlaf<- unlist(fnlaf)
fnlff<- unlist(fnlff)

datia<- datia1
names(datia)<- dat1names
for(i.f in seq_along(fnlaf)){
	qq<- read.csv(fnlaf[[i.f]])[,1:dim(datia)[2]]
	qq<- cbind(time=strptime(qq[,1],"%Y-%m-%d %H", tz="UTC"), qq[,-1])
	names(qq)<- dat1names
	datia<- rbind(datia,qq)
}

datia<-datia[!is.na(datia[,2]),]

datia<-cbind(time=strptime(datia[,1],"%Y-%m-%d %H", tz="UTC"), datia[,-1])
datia[,2]<- datia[,2]/1000 ## scaling to MW
datia<- datia[, c(1:2,5,3:4,6,8,7)]
names(datia)<- dat1names
tail(dat1a)
head(datia)
selx<-match(datia[1,1], dat1a[,1])
sel2<-match(dat1a[dim(dat1a)[1],1], datia[,1])
dat1<- rbind(dat1a[1:(selx-1),], datia)

qq<-dat1a[selx+0:sel2,]
qq2<-datia[1+0:sel2,]
apply((qq-qq2)[,-1],2,mean, na.rm=TRUE)

table(diff(dat1$time)) ## check


dat3<- read_excel("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Final/Forecasts/Cloudcover_percent.xlsx")
dat2<- read_excel("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Final/Forecasts/Pressure_kpa.xlsx")
dat6<- read_excel("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Final/Forecasts/Winddirection_degree.xlsx")
dat5<- read_excel("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Final/Forecasts/Windspeed_kmh.xlsx")
dat4<- read_excel("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Final/Forecasts/Temperature_Celcius.xlsx") ## weird this is in 2nd column

datf1<- as.data.frame(cbind(dat2$Time, dat2[,1],dat3[,1],dat4[,2],dat5[,1],dat6[,1]))
datfnames<- c("time", "press", "cc", "temp", "wind", "dir")
names(datf1)<- datfnames

freorder<- c(2,3,1,5,4)
datif<- read.csv("/home/florian/sciebo/PRIVATE/comp_ieee_demand/data/Data_Interim/Forecasts_Interim.csv")[, 1:6]
datif<- cbind(time=strptime(datif[,6],"%Y-%m-%d %H", tz="UTC"), datif[, freorder])
sel<- !is.na(datif[,1])
seli<- range(which(sel))
datif<- datif[seli[1]:seli[2],]
miss<-which(is.na(datif[,1]))
for(i.m in miss) datif[i.m,1]<- datif[i.m-1,1] + 3600
names(datif)<- datfnames

table(diff(datif[,1]))



datif<- datif
for(i.f in seq_along(fnlff)){
	datif2<-read.csv(fnlff[[i.f]])[,1:dim(datif)[2]]
	datif2<- cbind(time=strptime(datif2[,6],"%Y-%m-%d %H", tz="UTC"), datif2[, freorder])
	names(datif2)<- datfnames
	datif<- rbind(datif,datif2)
}

datif<-datif[!is.na(datif[,1]),]

table(diff(datif[,1]))



lsel<- match(datif[1,1], datf1[,1])
lself<- match(tail(datf1[,1],1),datif[,1])

tail(datf1)
head(datif)

qq<-datf1[lsel:dim(datf1)[1],]
qq2<-datif[1:lself,]

ts.plot(qq-qq2, col=1:6)

datf<- rbind(datf1[1:(lsel-1),], datif)

tail(datf)

table(diff(datf$time)) ## check


TL<- (dim(datf)[1]-dim(dat1)[1])
datna<- dat1[1:TL,]
datna[,-1]<- NA
datna[,1]<- tail(datf[,1],TL)
dat1t<- rbind(dat1,datna)

dat1t<- cbind( dat1t[,-8],  dir_cos=cos(dat1t[,8]/360*2*pi), dir_sin=sin(dat1t[,8]/360*2*pi) )

datft<- cbind( datf[,-c(6)],  dir_cos=cos(datf[,6]/360*2*pi), dir_sin=sin(datf[,6]/360*2*pi) )
names(datft)<- paste("f",names(datft), sep="_")


tail(dat1t)
tail(datft)

datft$f_temp<- round(datft$f_temp)
datT<- cbind(datft[,1],dat1t[,-1],datft[,-1] )

## handle suspecious 
library(zoo)
plot(datT$temp,datT$f_temp)
idr<- which(datT$f_temp<0 & datT$temp>10)
idr<- c(idr, max(idr)+1)
datT$f_temp[idr] <- datT$f_temp[min(idr)-1]
plot(datT$temp,datT$f_temp)
## wind
plot(datT$wind)
datT$wind[which.max(datT$wind)+-2:2] ## put extreme to second largest
datT$wind[which.max(datT$wind)] <- tail(sort(datT$wind),2)[1]
plot(datT$wind)
###
plot(datT$hum, type="o")
idx<- datT$hum<40
datT$hum[idx]<- NA
ii<- range(which(idx))+c(-1,1)
datT$hum[ii[1]:ii[2]]<-  na.locf(datT$hum)[ii[1]:ii[2]]
plot(datT$hum, type="o")

##press
plot(datT$press)
iq<- which(!abs(c(datT$press[2],diff(datT$press)))< 3.6 | datT$press< 990 | datT$press> 1022 )
datT$press[iq  ]<- NA
datT$press[which(c(1,diff(datT$press))==0 ) ]<- NA
plot(datT$press)


qq<-cor(datT[,-1], use="pairwise.complete.obs")

mod<-lm(datT[,4]~as.matrix(datT[,-c(1,4)]))
summary(mod)
mod<-lm(datT[,4]~as.matrix(datT[,-c(1,4,10)]))
summary(mod)


library(tsrobprep)
set.seed(1234)
tmp1<- model_missing_data(datT[,4], S=24, extreg=cbind(datT$hum,datT$temp,datT$f_press)+ rnorm(length(datT$press),0,0.01), no.of.last.indices.to.fix=dim(datT)[1])
tmp2<-impute_modelled_data(tmp1)
datT$press[1:dim(datT)[1]]<- tmp2[1:dim(datT)[1]]
###
plot(datT$press)
datT$press[is.na(datT$load)]<- NA ## last bid should not be replaced

tmpi<-which(is.na(datT)[,10])
tmpi ## should bw only one
datT[tmpi+-1:1,c(10:15)]
datT[tmpi,c(10:13,15)]<- datT[tmpi-1,c(10:13,15)]*.5 +datT[tmpi+1,c(10:13,15)]*.5
datT[tmpi,14]<- 0
datT[tmpi+-1:1,c(10:15)]

tmpi<-which(is.na(datT)[,10:15])
#datT[tmpi+-1:1,14]

dat<- datT
#dat[dim(dat)[1]+-39:0,2:dim(dat)[2]]<- NA ## TODO THIS IS TO MAP 'REALITY'

table(diff(dat[,1]))
tail(dat,60)
sum(is.na(datT))/48


Sys.setlocale(locale = "en_US.utf8") ## English US Linux
Sys.setlocale(locale = "en_US") ## English US Mac
Sys.setlocale(locale = "English_United States.1252") ## English US Windows


currentpath<- "/home/florian/sciebo/PRIVATE/comp_ieee_demand/subm/"
tmp<- order( paste(!grepl("J",list.files(currentpath)) +0  , list.files(currentpath)))
current<- paste(currentpath,list.files(currentpath)[tmp],sep="")
sapply(current, read.table, header=FALSE)
currentpred<- as.numeric(unlist(sapply(current, read.csv, header=FALSE)))
currenttrue<- dat[33649:dim(dat)[1],1:2]
#cbind(currenttrue, currentpred*1000)
cbind(currentpred, head(currenttrue[,2]*1000,length(currentpred)),currentpred- head(currenttrue[,2]*1000,length(currentpred)))
mean(abs(currentpred- head(currenttrue[,2]*1000,length(currentpred))), na.rm=TRUE)
mean(abs(currentpred- head(currenttrue[,2]*1000,length(currentpred)))[1:(28*24)], na.rm=TRUE)

K<- 8
plot(cbind(currentpred, head(currenttrue[,2]*1000,length(currentpred))), type="o", pch=c(rep(21,24),rep(22,24),rep(23,24),rep(24,24)), bg=rainbow(K, s=c(1,.8))[rep(c(rep(1,22),1:78), rep(24,100))] , cex=seq(.5,1.5, length=length(currentpred)))
abline(0,1, col=2)

met<- (matrix((currentpred- head(currenttrue[,2]*1000,length(currentpred))),24))
ts.plot(met, col=c(rainbow(19),1), lwd=2)

mety<- apply(abs(met[9:24,]),2,mean, na.rm=TRUE)
mety8<- apply(abs(met[1:8,]),2,mean, na.rm=TRUE)
mety78<- apply(abs(met[7:8,]),2,mean, na.rm=TRUE)

metiy<- which(!is.nan(mety))
summary(lm(abs(met[9,metiy]) ~ abs(met[8,metiy])))
summary(lm(abs(met[10,metiy]) ~ abs(met[8,metiy])))

mean(met[1:8,dim(met)[2]])*1/3+ 2/3*20000


##
## plot
ilast<- 34328 + -(52*168-1):0
ly<- 3
setwd("/home/florian/sciebo/PRIVATE/comp_ieee_demand/documentation")
pdf("data.pdf", width=11, height=8)
par(mfrow=c(ly+1,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0,0))
for(i.l in ly:0){
idx<- ilast-i.l*52*168
idxr<- idx[idx>0]
plot(dat[range(idxr),1],dat[range(idxr),2]/1000 , col="white", xaxt='n', xlim=c(dat[max(idx),1] - 52*168*3600, dat[max(idx),1] ), ylim=range(dat[,2], na.rm=TRUE)/1000 , xaxs="i", las=1, ylab="Load [GWh]")
grid(nx=NA, ny=NULL)
idxrs<- idxr[which(substr(dat[idxr,1] , 9,13) == "01 00")]
axis(1, dat[idxrs,1], dat[idxrs,1] )
abline(v= dat[idxrs,1] , col=grey(0.8), lty=3)

bs<- substr(dat[idxr,1], 1, 13) < "2021-01-18 08"
lines(dat[idxr[bs],1],dat[idxr[bs],2]/1000 , type="l", col=rgb(0,.1,.5))
if(any(bs)>0) lines(dat[idxr[!bs],1],dat[idxr[!bs],2]/1000 , type="l", col=4)
}
dev.off()


pdf("data_ext.pdf", width=11, height=11)
par(mfrow=c(7,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0,0))
#for(i.l in ly:0){
i.l<- 0
idx<- ilast-i.l*52*168
idxr<- idx[idx>0]
#ts.plot(dat[idxr, 13-c(6,0)], col=1:3)
COL1<- c(rgb(.2,.8,.2),"magenta","orange", "red" , "purple", 4, "cyan2")
COL2<- c(rgb(.5,.9,.5),rgb(1,.5,.9),rgb(1,.8,0.5),rgb(1,.5,.5),rgb(.8,.5,1), rgb(.5,.7,1), rgb(.5,1,1))
NAM<- c("Humidity [%]", "Pressure [kpa]",  		"Cloud Cover [%]",  "Temperature [°C]", "Wind Speed [kmh]", "NS Wind Direction [rad]", "WE Wind Direction [rad]")
for(i.a in 1:7){ 
	ad<- 8+i.a-c(6,0)
	if(i.a==1) as<- 9
	plot(dat[range(idxr),1],dat[range(idxr),2]/1000 , col="white", xaxt='n', xlim=c(dat[max(idx),1] - 52*168*3600, dat[max(idx),1] ), ylim=range(dat[,ad], na.rm=TRUE) , xaxs="i", las=1, ylab=NAM[i.a])
	grid(nx=NA, ny=NULL)
	idxrs<- idxr[which(substr(dat[idxr,1] , 9,13) == "01 00")]
	axis(1, dat[idxrs,1], dat[idxrs,1] )
	abline(v= dat[idxrs,1] , col=grey(0.8), lty=3)

	bs<- substr(dat[idxr,1], 1, 13) < "2021-01-18 08"
	bsf<- substr(dat[idxr,1], 1, 13) < "2021-01-20 08"
	lines(dat[idxr[bs],1],dat[idxr[bs],ad[1]] , type="l", col=COL1[i.a])
	if(any(bs)>0) {
		lines(dat[idxr[!bs],1],dat[idxr[!bs],ad[1]] , type="l", col=COL2[i.a])
	}
	if(i.a>1){
	lines(dat[idxr[bsf],1],dat[idxr[bsf],ad[2]] , type="l")
	if(any(bsf)>0) {
		lines(dat[idxr[!bsf],1],dat[idxr[!bsf],ad[2]] , type="l", col=8)
	}
	}
}#i.a
dev.off()






plot(dat[ilast,1],dat[ilast,2])




####holiday inspection...
dtime<- strptime(as.character(dat[,1]), "%Y-%m-%d %H", tz="UTC")
idp<- 1:1000+ 6800#3*7*52*24-1000#25800+1:500 #- 1*7*52*24-8000#1:30000
plot(dtime[idp], dat[idp,2], type="o", pch=21, bg=rainbow(24), main=paste(range(dtime[idp])))
##hld 25 feb 2020, 7th mar 2019 #16th feb 2018
## 15th april phl? 17th APR 2017, 17th APR 2018, 15+17 APR 2019
## 1st august 2019,2018,2017
#11 august 2017 // 0.5x 8 aug 2018  // 19aug 2019
#0.5x  16 aug 2017 ## 0.5 x20 aug 2018
##18 sep 2017/2018/2019
## 24 sept 2019
## 5+6 oct 2017 // 4 Okt 2018 /  7 Okt 2019
## 24/25(26).Oct 2018  14/15 oktober 2019
## 2Nov 2020
## 11. dez 2017, 11 dez 2018 (0.5) , 11 dez 2019
## 18.dez 2017/2018/2019 (weak about 0.5)
## 12 jan 2018/19[on sat.]/(20?) 
#WTF this is a weird country...
plot(dtime, dat$temp, type="o", pch=21, bg=rainbow(8760))
plot(dtime, dat[,2], type="o", pch=21, bg=rainbow(8760))

S<- 24
weather<- as.matrix(cbind( dat[,3:9], filter(dat[,3:9], rep(1/S,S), sides=1) , 
dat[,10:15], filter(dat[,10:15], rep(1/S,S), sides=1) ))
dimnames(weather)<- list(NULL, c(names(dat)[3:9], paste(names(dat)[3:9], "S", sep=""), names(dat)[10:15], paste(names(dat)[10:15], "S", sep="") ))
library(data.table)
#lags<- unique(c(7*S*c(-5:-1,1:5), S*c(-6:-1,1:6) ))
lload<- log(dat[,2])
S24<- t(matrix(diag(S), nrow=S, ncol=dim(dat)[1]))
S24c<- t(matrix(t(apply(diag(S),1,cumsum)), nrow=S, ncol=dim(dat)[1]))
S7<- t(matrix(diag(S*7), nrow=S*7, ncol=dim(dat)[1]))
S7c<- t(matrix(t(apply(diag(7*S),1,cumsum)), nrow=7*S, ncol=dim(dat)[1]))

#idA<- 1:dim(dat)[1]/A*2*pi
#cbind(sin(idA),cos(idA),sin(idA*2),cos(idA*2),sin(idA*3),cos(idA*3),sin(idA*4),cos(idA*4),sin(idA*5),cos(idA*5),sin(idA*6),cos(idA*6))
library(splines)
##periodic-B-spline:
get.pbas<- function( Bindex , period=24, dK = period/4, ord=4){
	## ord=4 --> cubic splines 
	## dK = equidistance distance
	## S= season
	## support will be 1:n
	n<- length(Bindex)
	stp<- dK
	x<- 1:period ## must be sorted!
	lb<- x[1]
	ub<- x[length(x)]
	knots<- seq(lb-(0)*stp,ub+(1)*stp, by=stp)
	derivs<- numeric(length(x))
	## some stuff adjusted from pbc-package to be faster
	degree<- ord-1
	nKnots = length(knots)
	Aknots = c( knots[1] - knots[nKnots] + knots[nKnots - degree:1] , knots,  knots[nKnots] + knots[1:degree + 1] - knots[1] )
	basisInterior <- splineDesign(Aknots, x, ord, derivs) 
	basisInteriorLeft <- basisInterior[, 1:(ord-1), drop = FALSE]
	basisInteriorRight <- basisInterior[, (ncol(basisInterior) - ord+2):ncol(basisInterior), drop = FALSE]
	basis <- cbind(basisInterior[, -c(1:(ord-1), (ncol(basisInterior) - ord+2):ncol(basisInterior)), drop = FALSE], basisInteriorLeft + basisInteriorRight)
	t(array(t(basis), dim= c(dim(basis)[2] ,n)))
}
A<- 365.24*S
K<- 12 ## 
Bspline.basis<- get.pbas(1:dim(dat)[1], period=A, dK= A/K, ord=4)
ts.plot(Bspline.basis, col=rainbow(K))

SA<- Bspline.basis#get.pbas(Aindex, period=A, dK= A/K, ord=2) # 

## load lags
lags<- c(-510:(-7*S),(7*S):510)
LLOAD<- log(as.matrix(data.table(dat)[,shift(.SD, lags), .SDcols="load"] ))
dimnames(LLOAD)<- list(NULL, paste("lload_L", lags, sep=""))

## month, date
DATEhld<- list( c(1, 12) , c(4,17), c(8,1), c(9,18), c(12,11), c(12,18))
IRRhld<- list( c("") )

## assumption localisations not clear
Ihld<- list( c("2017-10-05", "2018-10-04", "2019-10-07") , ## october small variiation, but weekday varies... maybe isolated, is better no 2020?
c("2017-10-06", "2018-10-24", "2019-10-14", "2020-11-02"), ## GUESS october holiday large variation 
c("2018-02-16","2019-03-07", "2020-02-25"), ## GUESS feb/mar holiday... large variiation
c("2017-08-11", "2018-08-30", "2019-08-19"), ## GUESS august holiday large variation no 2020? maybe isolated
c("2017-03-31"), ## sporadic? half -- tried no effect
c("2019-04-15"), ## sporadic?
c("2017-04-26"), ## sporadic? minor
c("2019-05-22"), ## sporadic? half
c("2017-06-12"), ## sporadic? half
c("2018-08-08"), ## sporadic? minor
c("2017-08-16"), ## sporadic? half
c("2017-09-06"), ## sporadic, minor
c("2019-09-24"), ## sporadic?
c("2018-10-25"), ## sporadic? half-full
c("2018-10-26"), ## sporadic? half-full
c("2019-10-15"), ## sporadic? half
c("2020-07-29")
)

#2017-03-31 ## half !
#2017-04-26 ## minor !
#2017-08-16 ## half !
#2017-09-06 #minor !
#2018-08-08 # minor !
#2018-10-25 + 2018-10-26 ## half-full each !
#2019-04-03 + 2019-04-05 ## each minor
#2019-05-22 # half !
#2019-10-15 # half !


xbas<- -(S/2):(1.5*S)
k<- .25
xbask<- seq(min(xbas), max(xbas), length=k*(length(xbas)-1)+1)
library(splines)
hldbas<- splineDesign(xbask, xbas, outer.ok=TRUE)
hldbasc<- t(apply(hldbas,1,cumsum))
hldbasx<- hldbas#cbind(hldbas,hldbasc)
K<- dim(hldbasx)[2]
DHL<- array(0, dim=c(dim(dat)[1],K*(length(DATEhld)+1)) ) ## add cumulative
for(i.hld in seq_along(DATEhld)){
	idhld<- which(as.numeric(format(dtime, "%m")) == DATEhld[[i.hld]][1]	& as.numeric(format(dtime, "%d")) == DATEhld[[i.hld]][2] & as.numeric(format(dtime, "%H")) == 0)
	for(i.b in seq_along(idhld)){ ## add basis segments
			idb<- (idhld[i.b]+min(xbas)):(idhld[i.b]+max(xbas)) ## TODO does not work properly if hld is first or last day...
			DHL[idb,(1:K)+K*(i.hld-1)]<- hldbasx
	}
}
for(i.K in 1:K) DHL[,i.K + K*length(DATEhld)]<- apply(DHL[,i.K + K*(0:(length(DATEhld)-1))],1,sum)

IHL<- array(0, dim=c(dim(dat)[1],K*(length(Ihld)+1)) ) ## irregular holidays
#TODO
for(i.hld in seq_along(Ihld)){
	idhld<- which( format(dtime, "%Y-%m-%d") %in% Ihld[[i.hld]] & as.numeric(format(dtime, "%H")) == 0)
	for(i.b in seq_along(idhld)){ ## add basis segments
			idb<- (idhld[i.b]+min(xbas)):(idhld[i.b]+max(xbas)) ## TODO does not work properly if hld is first or last day...
			IHL[idb,(1:K)+K*(i.hld-1)]<- hldbasx
	}
}
for(i.K in 1:K) IHL[,i.K + K*length(DATEhld)]<- apply(IHL[,i.K + K*(0:(length(DATEhld)-1))],1,sum)



#forecast:::fitSpecificTBATS(yy[1:200], use.beta=FALSE, use.box.cox=FALSE, seasonal.periods=c(24))
fi<- which(as.numeric(format(dtime[1:(7*S)], "%w%H")) == 100) ##index of Mo 0:00

WK<- apply(matrix(lload, 7*S),1,median, na.rm=TRUE)[c(fi:168,1:(fi-1))]
WKmax<- apply(matrix(WK[S+1:(3*S)],S),1,mean) ## mean of Tue-Thu
WKmin<- tail(WK,S) ## Sun
impact<- pmin(pmax((WK-WKmin)/(WKmax-WKmin),0),1)
IMPACT<- c(impact[S*7 + (-fi+2):0], rep(impact, length=length(dat[,2])-fi+1) )

plot(WKmax + (WKmax-WKmin)*IMPACT[1:1000], pch=21,bg=rainbow(S) , type="o")


plot(WK, col=1+ (WK< quantile(WK,.37)) +  (WK< quantile(WK,.9)))

getrollqnt<- function(x, rho=1, s=24, tau=.5){
	xx<- c(rep(x[1],s-1),x)
	xm<- c(rep(x[1],s),x*0-x[1] )
	for(i in 1:length(x))xm[s+i]<- rho*xm[s+i-1] + (1-rho)*quantile( xx[s + i-1+(-s+1):0] , tau, na.rm=TRUE)
	xm[-c(1:s)]
}
wnd<- 24*7
ubnd<- getrollqnt(lload,s=wnd, rho=0 , tau=.9)
lbnd<- getrollqnt(lload,s=wnd, rho=0 , tau=.36)
hldscale<- ubnd-lbnd ## TODO check limits...
plot(dtime,hldscale, type="l")
plot(head(dtime,1000),head(hldscale,1000), type="l")
plot(tail(dtime,1000),tail(hldscale,1000), type="l")
hldscale[1:wnd]<- max(hldscale[1:wnd])
hldscale[ (length(hldscale)-which.max(!is.na(rev(hldscale))) -(wnd-2)):length(hldscale) ]<- max(hldscale[(length(hldscale)-which.max(!is.na(rev(hldscale))) -(wnd-2):(-1) )])
plot(head(dtime,1000),head(hldscale,1000), type="l")
plot(tail(dtime,1000),tail(hldscale,1000), type="l")


DHLI<- DHL*IMPACT*hldscale
IHLI<- IHL*IMPACT*hldscale
IHLI<- IHLI[,apply(IHLI!=0,2,sum, na.rm=TRUE)>3]

DETT<- cbind(S24,S24c,S7,S7c, SA , DHLI, IHLI)
DET<- cbind(S24,S7, SA , DHLI, IHLI)
DETSp24<- as.matrix(data.table(DET)[,shift(.SD, 24)] )
DETSm24<- as.matrix(data.table(DET)[,shift(.SD, -24)] )

WEATHER<- cbind(weather , weather^2, weather^3)
wqnt<- apply(weather, 2, quantile, na.rm=TRUE, probs=seq(0,.9,.1))
getRELU<- function(z)t(sapply(weather[,z], pmax, wqnt[,z])-wqnt[,z])

WEATHERQ<- array(, dim=c(dim(weather)[1], length(wqnt)))
for(i in 1:dim(wqnt)[2]) WEATHERQ[, 1:dim(wqnt)[1] + (i-1)*dim(wqnt)[1]]<- getRELU(i)

wdim<- dim(weather)[2]
weatherinteractions<- array(, dim=c(dim(weather)[1], wdim*(wdim-1)/2 ))
k<- 0
for(i in 1:wdim) for(j in i:wdim) if(i!=j){
	k<- k+1
	weatherinteractions[,k]<- weather[,i]*weather[,j]
}


library(glmnet)


HLDDIFF<- list()
IDX<- list()
LLOADlist<- list()
LLOADlist[[1]]<- LLOAD
LLOADlist[[2]]<- LLOAD[, grep( "-", dimnames(LLOAD)[[2]])] ## for head hlds
LLOADlist[[3]]<- LLOAD[,-grep( "-", dimnames(LLOAD)[[2]])] ## for tail hlds
for(i.list in seq_along(LLOADlist)){
	X<-cbind(LLOADlist[[i.list]], WEATHERQ , weatherinteractions, DETT) # LLOAD
	idx<-  !apply(is.na(X),1,any)
	X<- scale(X[idx,], center=FALSE )
	ix<-which(apply(is.na(X),2,sum)!=0)
	if(length(ix)>0)Xsp <- as(X[,-ix], "sparseMatrix") else Xsp <- as(X, "sparseMatrix")

	bs<- (dim(DHLI)+dim(IHLI))[2] - length(ix) ## removals due to sporadic at beginning or end
	nlags<- dim(LLOAD)[2]
	ndet<- dim(DETT)[2]
	Xwhldsp<- Xsp
	Xwhldsp[,c( dim(Xsp)[2]+-(bs-1):0)]<- 0
	#Xwhldsp[,c(-3*ndet + dim(Xsp)[2]+-(bs-1):0, -2*ndet + dim(Xsp)[2]+-(bs-1):0, -1*ndet + dim(Xsp)[2]+-(bs-1):0, dim(Xsp)[2]+-(bs-1):0)]<- 0
	y<-lload[idx]


	#system.time(lmod<- glmnet(X,y))
	system.time(lmod<- glmnet(Xsp,y))
	nobs<- dim(Xsp)[1]
	ICpen<- 2*log(log(nobs))#log(nobs)
	RSS<- (1-lmod$dev.ratio)* lmod$nulldev
	IC<- log(RSS) + ICpen*lmod$df/nobs 
	idsel<- which.min(IC)
	#lmod$beta[,idsel]
	image(lmod$beta )

	idsel
	lmod$lambda[idsel]
	lmod$df[idsel]

	yhat<- predict(lmod, newx=Xsp, s=lmod$lambda[idsel])
	yhatwhld<- predict(lmod, newx=Xwhldsp, s=lmod$lambda[idsel])
	reswhld<- y-yhatwhld
	res<- y-yhat
	print(sd(res)) # 0.01957851
	hlddiff<- numeric(length(lload))
	hlddiff[idx]<- yhatwhld-yhat
	IDX[[i.list]]<- idx
	HLDDIFF[[i.list]]<- hlddiff
}#i.list

#[1] 0.01957851
#[1] 0.01856454
#plot(res)
iid<- 1:2200+2500
plot(dtime[idx][iid],(y)[iid] , type="o", lty=3)
lines(dtime[idx][iid],(yhat)[iid] , type="l", lwd=2, col=2)
lines(dtime[idx][iid],(yhatwhld)[iid] , type="l", lwd=2, col=4)


hlddiff<- HLDDIFF[[1]]
for(i in 2:3){
	tmp<- (IDX[[1]]-IDX[[i]])==-1
	hlddiff[tmp]<- HLDDIFF[[i]][tmp] 
}
## expert adjustment for 2021:
idx<-which(as.numeric(format(dtime, "%Y"))==2021)
hlddiff[idx]<-hlddiff[idx]*.83


lloadhldadj<- lload + hlddiff
iid<- 1:3200+28000
plot(dtime[iid]+lload[iid], type="l", lwd=2, col=2)
lines(dtime[iid] + lloadhldadj[iid], type="l", lwd=2, col=1)

iid<- 1:1200+31000
plot(dtime[iid],lload[iid], type="l", lwd=2, col=2)
lines(dtime[iid],lloadhldadj[iid], type="l", lwd=2, col=1)

#lloadhldadj2<- lloadhldadj

pdf("hldadj.pdf", width=800, height=10)
plot(dtime, lload, type="l", lwd=2, col=1)
for(i in 1:3)lines(dtime, lload + HLDDIFF[[i]], lwd=2, type="l", col=1+i)
lines(dtime,  lloadhldadj, lty=2, col=6)
iiseq<- seq(1, length(dtime), 5*S)
axis(1,as.numeric(dtime[iiseq]), format(dtime[iiseq]), cex=3)
abline(v=as.numeric(dtime[seq(1, length(dtime), S)]) , lty=2, col=8)
grid()
dev.off()

gc()
sort( sapply(ls(),function(x){object.size(get(x))})) 
rm(X, LLOADlist, Xsp, Xwhldsp, LLOAD, DETT)
gc()

## holiday plots


## plot
i.last<- length(lload)-58*24  -((11*7+1)*24-1):0
ly<- 3
setwd("/home/florian/sciebo/PRIVATE/comp_ieee_demand/documentation")
pdf("holiday.pdf", width=11, height=8)
par(mfrow=c(ly+1,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0,0))
i.l<- 0
ly<- 3
for(i.l in ly:0){
idx<- i.last-i.l*52*168
idxr<- idx[idx>0]
#plot(dtime, lload[], type="l", lwd=2, col=1)
plot(dtime[range(idxr)],lload[range(idxr)], col="white", xaxt='n', ylim=quantile(lload, na.rm=TRUE, c(.0005,.998)) , xaxs="i", las=1, ylab="Log-load")
grid(nx=NA, ny=NULL)
idxrs<- idxr[which(substr(dtime[idxr] , 09,13) %in% c("01 00", "11 00", "21 00"))]
axis(1, as.numeric(dtime[idxrs]), dtime[idxrs] )
abline(v= as.numeric(dtime[idxrs]) , col=grey(0.8), lty=3)

#bs<- substr(dtime[idxr], 1, 13) < "2021-01-18 08"
lines(dtime[idxr],  lloadhldadj[idxr], lwd=2, col=4)
lines(dtime[idxr],lload[idxr] , type="l", col=1, lwd=2)
#if(any(bs)>0) lines(dat[idxr[!bs],1],dat[idxr[!bs],2]/1000 , type="l", col=4)

}
dev.off()




















### HOLIDAY preparation done, now main study


library(forecast)
library(lightgbm)
library(gbm)
library(data.table)
S<- 24
horizons<- 17:40 ## 16:40 would be 25 values
hmax<- max(horizons)
maxflag<- 48 ## maximum forecast lag


library(foreach)
library(doParallel)
numCores<- 3
registerDoParallel(numCores)

## log+holidays adj load
load<- dat[,2]
lload<- log(load)
lloadhldadj<- lload + hlddiff
loadhldadj<- exp(lloadhldadj)
ohlddiff<- loadhldadj-load 
ohlddiff[is.na(ohlddiff)]<- 0

datt<- cbind(load,lload,loadhldadj, lloadhldadj, weather)

hx<- 16
TTinit<- (365*3+76)*24 -hx ## start of oos study ## -15 assumption such that prediction is 'standard day' -- start in june... (after strong structural breaks)
TTlist<-c((28)*24 , (56)*24  ,(7*7+28)*24 ,(13*7+28)*24 ,(26*7+28)*24 , (365*1+28)*24 , (365*2+28)*24 , (365*3+28)*24 )-hx
lastTT<-  which.max(cumsum(!is.na(dat[,2])))

TSHIFTMAX<- ceiling( (lastTT-TTinit)/S )
TSHIFTS<- 0:TSHIFTMAX*S#[-c(1:32)]
bout<- "/home/florian/sciebo/PRIVATE/comp_ieee_demand/compf/"
N<- length(TSHIFTS)
H<- length(horizons)
#LAMBDA<- 2^seq(6,-3, length=20)
LAMBDA<- 2^seq(6,-1, length=20)
M<- 4+length(LAMBDA) ## number of models
#FORECASTS<- array(, dim=c(N,H,M))
ACTUALS<- array(, dim=c(N,H))
i.s<- length(TSHIFTS)
#foreach (i.s = rev(seq_along(TSHIFTS)) ) %dopar% { ##prior the competition start do all...
#foreach (i.s = rev(seq_along(TSHIFTS))[c(1,2,3) ] ) %dopar% { ## during the competition do only the latter 3 ones
i.s<- length(TSHIFTS)-15
#for( i.s in seq_along(TSHIFTS)){ 
## TODO to do it properly do hlddiff here...
	cat(i.s)
	tshift<- TSHIFTS[i.s]
	## maximal usable index sets
	idx<- 1:TTinit+ tshift ## for actuals 2:8
	idxf<- 1:TTinit+ tshift +maxflag## for forecasts
	idy<- c(1:4) # load
	ida<- 4+c(1:14)#c(3:9) #actual met , no pressure, index in weather
	idya<- c(idy,ida)
	idf<- 4+15:26 # forcast met
	idxoos<- max(idx) + horizons
	dat[max(idx)+horizons,1]
	dat[range(idx),1]
	dformat<- format(dat[max(idx),1], "%Y%m%d%H")
	dformat
	y<- load[idx]
	yl<- lload[idx] ## log load
	yh<- loadhldadj[idx] ## with holiday removal
	ylh<- lloadhldadj[idx] ##
	ooshldadd<- ohlddiff[idxoos] ## (original) load hld diff
	ooshldaddl<- hlddiff[idxoos] ## log load hld diff
	ACTUALS[i.s,]<- dat[idxoos,2]
	forc<- ACTUALS[i.s,]
	mname<- "AAAtrue"
	dir.create(paste(bout,mname, sep=""))
	#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))



	for(i.TT in seq_along(TTlist)){
		yT<- tail(y, TTlist[i.TT] )
		forc<- predict(ar(yT, order.max=S*22), n.ahead=hmax, se=FALSE)[horizons]
		mname<- paste("AR_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
##########
		yT<- tail(yl, TTlist[i.TT] )
		forc<- exp(predict(ar(yT, order.max=S*22), n.ahead=hmax, se=FALSE)[horizons])
		mname<- paste("ARl_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
##########
		yT<- tail(yh, TTlist[i.TT] )
		forc<- predict(ar(yT, order.max=S*22), n.ahead=hmax, se=FALSE)[horizons]-ooshldadd
		mname<- paste("ARh_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
##############
		yT<- tail(ylh, TTlist[i.TT] )
		forc<- exp(predict(ar(yT, order.max=S*22), n.ahead=hmax, se=FALSE)[horizons]-ooshldaddl)
		mname<- paste("ARlh_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
	}#i.TT
	#STLF
	for(i.TT in seq_along(TTlist)){
		yT<- msts( tail(y, TTlist[i.TT] ), seasonal.periods=c(S,168))
		forc<- stlf(yT, h=hmax)$mean[horizons]
		mname<- paste("STLF_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
#####################
		yT<- msts( tail(yl, TTlist[i.TT] ), seasonal.periods=c(S,168))
		forc<- exp(stlf(yT, h=hmax)$mean[horizons])
		mname<- paste("STLFl_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
###################
		yT<- msts( tail(yh, TTlist[i.TT] ), seasonal.periods=c(S,168))
		forc<- stlf(yT, h=hmax)$mean[horizons] - ooshldadd
		mname<- paste("STLFh_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
#####################
i.TT<- length(TTlist)
		yT<- msts( tail(ylh, TTlist[i.TT] ), seasonal.periods=c(S,168))
		forc<-exp( stlf(yT, h=hmax)$mean[horizons] - ooshldaddl)
		mname<- paste("STLFlh_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))

dd<- tail(dat[idx,1], TTlist[i.TT] )
tmp<- stlf(yT, h=hmax)#$mean[horizons]
c1<- tmp$model$states #level + remainder
c2<- stl(yT, s.window=13)$t
cc<- cbind("log load"=yT,level=c1[,1], seasonal=c2[,1] , residuals= residuals(tmp)) # slope=c1[,2]
pt<- 8*168
## TODO extend by forecast
ptd<- tail(dd,pt)
ccd<- tail(cc,pt)

plot.ts(ccd)

ts.plot(scale(stl(yT, s.window=13)$t), col=1:5, xlim=c(1,20))

		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
	}#i.TT
#}#i.s

##GAM

	lags<- c(0,24,40,2:8*S, 2:8*(7*S),49:56*7*S) #c(-24,0,1,24,48,168+-1:1-h,168*2+-1:1-h) # unique(sort(c(0:168, 2:8*S, 2:8*S-1, 2:8*S+1, 2:5*7*S, 7*50:54*S)))
	LOAD<- data.table(lloadhldadj)[,shift(.SD, lags), .SDcols=1] 
	dimnames(LOAD)<- list(NULL, paste("L", lags, sep=""))
	dext<- cbind( hour = as.numeric(format(dat[,1], "%H")) , weekday= (as.numeric(format(dat[,1], "%w"))-1)%%7+1, year= (as.numeric(format(dat[,1], "%V")) ), time= 1:dim(dat)[1] )


	DF<- cbind(LOAD, dext, datt[,19:30])
	names(DF)[1]<- "y"

#	system.time({
	for(i.TT in 4:5){
#	i.TT <- 5
		index<- tail( idx,TTlist[i.TT])
		indexoos<- max(index)+ horizons
		## 'short' models
	#	indextrain<- head(index,-504)
	#	indextest<- tail(index,504)
		library(mgcv)
		mod1<-gam(y ~ s(L24)+L48+L72  + s(L168)+L192+L336+L504+L672 +L840 + L1008  + L8400 +L8568 +L8736 +L8904 +L9072 +L9240 
		 + te(hour,weekday) +s(f_tempS)+s(f_tempS,weekday) + s(f_ccS) +s(f_ccS,weekday)+ s(f_tempS,f_ccS)+ s(f_windS) + s(f_pressS) + s(f_dir_cosS)+ s(f_dir_sinS), data=DF[index,]) 
	#	pp1<-DF$y[indextest] - predict(mod1, newdata=DF[indextest,])
	#	mean(abs(pp1))
	#0.01531317
	#	mod1<-gam(y ~ s(L24)+L48+L72  + s(L168)+L192+L336+L504+L672 +L840 + L1008  + L8400 +L8568 +L8736 +L8904 +L9072 +L9240 
	#	 + te(hour,weekday) +s(f_tempS)+s(f_tempS,weekday) + s(f_ccS) +s(f_ccS,weekday)+ s(f_tempS,f_ccS)+ s(f_windS) + s(f_pressS) + s(f_dir_cosS)+ s(f_dir_sinS), data=DF[index,])
		mod2<-gam(y ~ L40+s(L48)+L72  + s(L168)+L192+L336+L504+L672 +L840 + L1008  + L8400 +L8568 +L8736 +L8904 +L9072 +L9240 
		 + te(hour,weekday) +s(f_tempS)+s(f_tempS,weekday) + s(f_ccS) +s(f_ccS,weekday)+ s(f_tempS,f_ccS)+ s(f_windS) + s(f_pressS) + s(f_dir_cosS)+ s(f_dir_sinS), data=DF[index,]) 


		pred1<-predict(mod1, newdata=DF[indexoos,])
		pred2<-predict(mod2, newdata=DF[indexoos,])
		pred<- pred2
		pred[!is.na(pred1)]<- pred1[!is.na(pred1)]

		forc<- exp(pred)
		mname<- paste("GAMlh_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
	}
#}
#	})
###############

	lags<- c(0,24,40,2:8*S, 2:8*(7*S),49:56*7*S) #c(-24,0,1,24,48,168+-1:1-h,168*2+-1:1-h) # unique(sort(c(0:168, 2:8*S, 2:8*S-1, 2:8*S+1, 2:5*7*S, 7*50:54*S)))
	LOAD<- data.table(loadhldadj)[,shift(.SD, lags), .SDcols=1] 
	dimnames(LOAD)<- list(NULL, paste("L", lags, sep=""))
	dext<- cbind( hour = as.numeric(format(dat[,1], "%H")) , weekday= (as.numeric(format(dat[,1], "%w"))-1)%%7+1, year= (as.numeric(format(dat[,1], "%V")) ), time= 1:dim(dat)[1] )


	DF<- cbind(LOAD, dext, datt[,19:30])
	names(DF)[1]<- "y"
	cat("lh")
	for(i.TT in 4:5){
#	i.TT <- 5
		index<- tail( idx,TTlist[i.TT])
		indexoos<- max(index)+ horizons
		## 'short' models
	#	indextrain<- head(index,-504)
	#	indextest<- tail(index,504)
		library(mgcv)
		mod1<-gam(y ~ s(L24)+L48+L72  + s(L168)+L192+L336+L504+L672 +L840 + L1008  + L8400 +L8568 +L8736 +L8904 +L9072 +L9240 
		 + te(hour,weekday) +s(f_tempS)+s(f_tempS,weekday) + s(f_ccS) +s(f_ccS,weekday)+ s(f_tempS,f_ccS)+ s(f_windS) + s(f_pressS) + s(f_dir_cosS)+ s(f_dir_sinS), data=DF[index,]) 
	#	pp1<-DF$y[indextest] - predict(mod1, newdata=DF[indextest,])
	#	mean(abs(pp1))
	#0.01531317
	#	mod1<-gam(y ~ s(L24)+L48+L72  + s(L168)+L192+L336+L504+L672 +L840 + L1008  + L8400 +L8568 +L8736 +L8904 +L9072 +L9240 
	#	 + te(hour,weekday) +s(f_tempS)+s(f_tempS,weekday) + s(f_ccS) +s(f_ccS,weekday)+ s(f_tempS,f_ccS)+ s(f_windS) + s(f_pressS) + s(f_dir_cosS)+ s(f_dir_sinS), data=DF[index,])
		mod2<-gam(y ~ L40+s(L48)+L72  + s(L168)+L192+L336+L504+L672 +L840 + L1008  + L8400 +L8568 +L8736 +L8904 +L9072 +L9240 
		 + te(hour,weekday) +s(f_tempS)+s(f_tempS,weekday) + s(f_ccS) +s(f_ccS,weekday)+ s(f_tempS,f_ccS)+ s(f_windS) + s(f_pressS) + s(f_dir_cosS)+ s(f_dir_sinS), data=DF[index,]) 


		pred1<-predict(mod1, newdata=DF[indexoos,])
		pred2<-predict(mod2, newdata=DF[indexoos,])
		pred<- pred2
		pred[!is.na(pred1)]<- pred1[!is.na(pred1)]

		forc<- pred
		mname<- paste("GAMh_T",TTlist[i.TT],sep="")
		dir.create(paste(bout,mname, sep=""))
		#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
	}
	cat("h")

#}#i.s

## GBM
#	dats<- scale(datt[idx,idya]) ## scaled	
#	datfs<- scale(datt[idxf,idf]) ## forecasts scaled	

#	dext<- cbind( hour = as.numeric(format(dat[idx,1], "%H")) , weekday= (as.numeric(format(dat[idx,1], "%w"))-1)%%7+1,
#year= (as.numeric(format(dat[idx,1], "%V")) ), time= seq_along(idx) )
#	library(gbm)

#	idt<- ida#2:dim(dats)[2] ## meteo LAGS
#	lags<- unique(sort(c(0:(3*S),(4:15)*S, (4:15)*S+1, (4:15)*S-1)))
#	WEATHERA<- data.table(dats)[,shift(.SD, lags), .SDcols=idt] 
#	dimnames(WEATHERA)<- list(NULL, paste(rep(dimnames(dats)[[2]][idt],rep(length(lags),length(idt))), "L", lags, sep=""))

#	idt<- 1:dim(datfs)[2] ## meteo forecast LAGS
#	lags<- c(0:(5*S),(6:8)*S)
#	WEATHERF<- data.table(datfs)[,shift(.SD, lags), .SDcols=idt] 
#	dimnames(WEATHERF)<- list(NULL, paste(rep(dimnames(datfs)[[2]][idt],rep(length(lags),length(idt))), "L", lags, sep=""))


#	lTYPE<- c("load", "lload", "loadhldadj", "lloadhldadj")
#	ltype<-1
#	for(ltype in c(3)){

#	i.TT<- 7
#	lags<- unique(sort(c(0:168, 2:8*S, 2:8*S-1, 2:8*S+1, 2:5*7*S, 7*50:54*S)))
#	LOAD<- data.table(dats)[,shift(.SD, lags), .SDcols=lTYPE[ltype]] 
#	dimnames(LOAD)<- list(NULL, paste(lTYPE[ltype], "L", lags, sep=""))

#	lags<- -horizons
#	LOADH<- data.table(dats)[,shift(.SD, lags), .SDcols=lTYPE[ltype]] 
#	dimnames(LOADH)<- list(NULL, paste(lTYPE[ltype], "H", -lags, sep=""))



###TODO ADDD Forecastlags
#	dfm<- as.matrix(cbind(LOADH, LOAD, WEATHERA, WEATHERF, dext))
#	df<- as.data.frame(dfm) #tail([idx,], TTlist[i.TT])
#	## TODO reduce weatherlags
#	
#	ntrees<- unique(round(exp(seq(log(6.25), log(200), length=6))))
#	nminobsinnode<-  unique(round( exp(seq(log(4),log(50), length=7)) ))
#	FF<- array(, dim=c(length(ntrees), length(nminobsinnode),length(TTlist),length(horizons)))
#	##HERE loop h
#	for(i.h in seq_along(horizons)){
#		h<- horizons[i.h]
#		hlags<- unique(sort(c( c(1:3*S, 1:3*S-1, 1:3*S+1)-h , 0:2) ))
#		hlags<- hlags[hlags>=0]
#		whnames<- paste(rep( dimnames(dats)[[2]][ida] , rep(length(hlags),length(ida)) ),"L",hlags, sep="")
#		fhnames<- paste(rep( dimnames(datfs)[[2]] , rep(length(hlags),length(idt)) ),"L",hlags, sep="")


#		do.gbm=TRUE
#		if(do.gbm ){
#		lMOD<- c("gbm", "gbml", "gbmh", "gbmlh")

#		fform<- as.formula(paste(lTYPE[ltype],"H",horizons[i.h], "~", paste(c(names(LOAD), whnames,fhnames, names(dext)), sep="", collapse="+") , sep=""))
#		for(i.TT in seq_along(TTlist)){
#			TN<- TTlist[i.TT] 
#			idest<- tail( seq_along(idx), TN)[1:(TN-h)] ## TODO loop across cal. windows
#			idestoos<- max(idest)+h
#			idestS<- idest[which(idest %% S == idestoos %% S) ]

##floor( sqrt(TN/S ) )
#			dfT<-  df[idestS,] #tail(df[idx,], TTlist[i.TT])
##			rpl<- 20
##			set.seed(1234)
##			rl<- list()
#			for(i.r in seq_along(nminobsinnode)){
#				fracbag<- .8
#				fractrain<- 1
#				if(  length(idestS) * fracbag > 2*nminobsinnode[i.r] ){
#				tmp<- gbm(fform, data=dfT, interaction.depth=3, n.minobsinnode = nminobsinnode[i.r] , distribution="laplace", shrinkage=.12, n.trees = max(ntrees), bag.fraction=fracbag, train.fraction=fractrain) ## TODO
#					ptmp<- predict(tmp, df[idestoos,], ntrees)* attributes(dats)$'scaled:scale'[lTYPE[ltype]] +  attributes(dats)$'scaled:center'[lTYPE[ltype]]
#				}else{
#					ptmp<- rep(NA, length(ntrees))
#				}
#	#		rl[[i.r]]<- tmp$valid.error			
#	#		}
##			ts.plot(matrix(unlist(rl), ncol=rpl), col=rainbow(rpl))
##			lines(apply(matrix(unlist(rl), ncol=rpl),1,mean),lwd=2)
##			which.min(apply(matrix(unlist(rl), ncol=rpl),1,mean))
##			min(apply(matrix(unlist(rl), ncol=rpl),1,mean))

#			FF[,i.r,i.TT,i.h]<- ptmp
#			}#i.r
#		}#i.TT
#		}#do.gbm

##		do.lgbm=FALSE
##		if(do.lgbm){
##		lMOD<- c("lgbmNL6", "lgbmNL6l", "lgbmNL6h", "lgbmNL6lh")

##		for(i.TT in seq_along(TTlist)){
##			TN<- TTlist[i.TT] 
##			idest<- tail( seq_along(idx), TN)[1:(TN-h)] ## TODO loop across cal. windows
##			idestoos<- max(idest)+h
##			idestS<- idest[which(idest %% S == idestoos %% S) ]

##			dfTx<-  dfm[idestS,-c(1:H)] #tail(df[idx,], TTlist[i.TT])
##			dfTy<-  dfm[idestS,i.h]
###			tmp<- gbm(fform, data=dfT, interaction.depth=3, n.minobsinnode = floor( sqrt(TN/S ) ) , distribution="laplace", shrinkage=.1, n.trees = max(ntrees), bag.fraction=1, train.fraction=1) ## TODO
##	#		FF[,i.TT,i.h]<- predict(tmp, df[idestoos,], ntrees)* attributes(dats)$'scaled:scale'[lTYPE[ltype]] +  attributes(dats)$'scaled:center'[lTYPE[ltype]]
##			lgbm <- lightgbm(
##					data = dfm[idestS,-c(1:H)] #$data
##					, label = dfm[idestS,i.h] #as.numeric(dfT[,i.h])#$label
##					, num_leaves = 6L
##					, max_depth = 5L
##					, learning_rate = 0.1
##					, nrounds = as.integer(max(ntrees))
##					, verbose = -1
##					, objective = "regression_l1"
##			)
###xx<- predict(lgbm, dfm[idestoos,-c(1:H)], num_iteration=as.integer(ntrees[i.trees]))* attributes(dats)$'scaled:scale'[lTYPE[ltype]] +  attributes(dats)$'scaled:center'[lTYPE[ltype]]


##			for(i.trees in seq_along(ntrees)) FF[i.trees,i.TT,i.h]<-predict(lgbm, t(as.matrix(dfm[idestoos,-c(1:H)])), num_iteration=as.integer(ntrees[i.trees]))* attributes(dats)$'scaled:scale'[lTYPE[ltype]] +  attributes(dats)$'scaled:center'[lTYPE[ltype]]

##		}#i.TT
##		}#lgbm

##tmp<- gbm(fform, data=dfT, interaction.depth=3, n.minobsinnode = 12, distribution="laplace", shrinkage=.1, n.trees = 2000, cv.folds=5)		
##gbm.perf(tmp)
##tmp$cv.error
## min(tmp$cv.error)
##[1] 0.267408
#		cat(i.h)
#	}#i.h

#		for(i.TT in seq_along(TTlist)){
#			for(i.l in seq_along(ntrees)){
#				for(i.m in seq_along(nminobsinnode)){
#					if(ltype==1){
#						forc<- FF[i.l,i.m,i.TT,]
#					}
#					if(ltype==2){
#						forc<- exp(FF[i.l,i.m,i.TT,])
#					}
#					if(ltype==3){
#						forc<- FF[i.l,i.m,i.TT,] - ooshldadd
#					}
#					if(ltype==4){
#						forc<- exp(FF[i.l,i.m,i.TT,] - ooshldaddl)
#					}
#					mname<- paste(lMOD[ltype],"_L",ntrees[i.l],"_M",nminobsinnode[i.m],"_T",TTlist[i.TT],sep="")
#					dir.create(paste(bout,mname, sep=""))
#					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
#				}#i.m
#			}#i.l
#		}#i.TT

#	}#ltype

#	ts.plot(t(FF), col=rainbow(100))

#plot(tmp)
#sort( c(0:(15*S), as.numeric( t(matrix(rep(c(7*3:8*S,7*50:54*S), length(horizons)), ncol=length(horizons) ))-horizons) ) )


#"hum"        
# [6] "press"       "cc"          "temp"        "wind"        "dir_cos"    
#[11] "dir_sin"     "humS"        "pressS"      "ccS"         "tempS"      
#[16] "windS"       "dir_cosS"    "dir_sinS"    "f_press"     "f_cc"       
#[21] "f_temp"      "f_wind"      "f_dir_cos"   "f_dir_sin"   "f_pressS"   
#[26] "f_ccS"       "f_tempS"     "f_windS"     "f_dir_cosS"  "f_dir_sinS" 
#[31] "hour"        "weekday"     "year"

#TODO idx has to be adjusted otherwise instable RELUs...
# LASSO
	# models on h
	dats<- scale(datt[idx,idya]) ## scaled	
	datfs<- scale(datt[idxf,idf]) ## forecasts scaled	
# think about all direct interactions... 
#########meteo first QNT, then lags
	idt<- ida#2:dim(dats)[2] ## meteo LAGS
	qstep<- .1
	qntgrid<- seq(qstep,1-qstep,qstep) ## including 0(!?)
###
	wqnt<- apply(dats[,idt], 2, quantile, na.rm=TRUE, probs=qntgrid)
	getRELU<- function(z)t(sapply(dats[,idt[z]], pmax, wqnt[,z])-wqnt[,z])
	WEATHERQA<- array(, dim=c(length(idx), length(wqnt)))
	for(i in 1:dim(wqnt)[2]) WEATHERQA[, 1:dim(wqnt)[1] + (i-1)*dim(wqnt)[1]]<- getRELU(i)
	dimnames(WEATHERQA)<- list(NULL, paste(rep(dimnames(dats)[[2]][idt],rep(length(qntgrid),length(idt))), "Q",qntgrid, sep="") )

	lags<- c(0:(2*S),(3:7)*S)
	WEATHERA<- data.table(dats)[,shift(.SD, lags), .SDcols=idt] 
	dimnames(WEATHERA)<- list(NULL, paste(rep(dimnames(dats)[[2]][idt],rep(length(lags),length(idt))), "L", lags, sep=""))
## QNT
	lags<- c(0,4,8,12,24,48) #:(2*S),(3:7)*S)
	WEATHERQAl<- data.table(WEATHERQA)[,shift(.SD, lags)] 
	dimnames(WEATHERQAl)<- list(NULL, paste(rep(dimnames(WEATHERQA)[[2]],rep(length(lags),dim(WEATHERQA)[2])), "L", lags, sep=""))

##########
	idt<- 1:dim(datfs)[2] ## meteo forecast LAGS
##
	wqnt<- apply(datfs[,idt], 2, quantile, na.rm=TRUE, probs=qntgrid)
	getRELU<- function(z)t(sapply(datfs[,idt[z]], pmax, wqnt[,z])-wqnt[,z])
	WEATHERQF<- array(, dim=c(length(idx), length(wqnt)))
	for(i in 1:dim(wqnt)[2]) WEATHERQF[, 1:dim(wqnt)[1] + (i-1)*dim(wqnt)[1]]<- getRELU(i)
	dimnames(WEATHERQF)<- list(NULL, paste(rep(dimnames(datfs)[[2]][idt],rep(length(qntgrid),length(idt))), "Q",qntgrid, sep="") )

	lags<- c(0:(4*S),(5:8)*S)
	WEATHERF<- data.table(datfs)[,shift(.SD, lags), .SDcols=idt] 
	dimnames(WEATHERF)<- list(NULL, paste(rep(dimnames(datfs)[[2]][idt],rep(length(lags),length(idt))), "L", lags, sep=""))
## QNT
	lags<- c(0,4,8,12,24,48) #:(2*S),(3:7)*S)
	WEATHERQFl<- data.table(WEATHERQF)[,shift(.SD, lags)] 
	dimnames(WEATHERQFl)<- list(NULL, paste(rep(dimnames(WEATHERQF)[[2]],rep(length(lags),dim(WEATHERQF)[2])), "L", lags, sep=""))


	XS<- t(array(diag(S), dim=c(S,length(idx)))  )
#	XSc<- t(array( t(apply(diag(S),1,cumsum)) , dim=c(S,length(idx)))  ) 
	X7S<- t(array(diag(7*S), dim=c(7*S,length(idx)))  )
#	X7Sc<- t(array( t(apply(diag(7*S),1,cumsum)) , dim=c(7*S,length(idx)))  ) 
	A<- 365.24*S
	K<- 12 ## 
	XA<- get.pbas(1:length(idx), period=A, dK= A/K, ord=4)
	Xdet<- cbind(XS,X7S)
	XdetA<- cbind(XS,X7S,XA)
	dimnames(Xdet)<- list(NULL, c(paste("XS", 1:S,sep=""), paste("X7S", 1:(7*S),sep="") ))
	dimnames(XdetA)<- list(NULL, c(paste("XS", 1:S,sep=""), paste("X7S", 1:(7*S),sep=""), paste("XA", 1:K,sep="") ))

## TODO HERE adjust load versions...
	idt<- 1:4 ## load LAGS
	lags<- sort( c(0:(15*S), as.numeric( t(matrix(rep(c(7*3:8*S,7*50:54*S), length(horizons)), ncol=length(horizons) ))-horizons) ) )
	LLOAD<- data.table(dats)[,shift(.SD, lags), .SDcols=idt] 
	dimnames(LLOAD)<- list(NULL, paste(rep(dimnames(dats)[[2]][idt],rep(length(lags),length(idt))), "L", lags, sep=""))

###
	lTYPE<- c("load", "lload", "loadhldadj", "lloadhldadj")
	lMOD<- c("lasso", "lassol", "lassoh", "lassolh")
	lFAC<- c(1,0.001,1,0.001) #lambda factor
	ltype=1
	for(ltype in c(1,2,3,4)){
#	for(ltype in c(3)){
		tmp<-paste(lTYPE[ltype], "L", lags,sep="")
		XREG<- as.matrix(cbind(LLOAD[, ..tmp],WEATHERA, WEATHERQAl, WEATHERF, WEATHERQFl, Xdet))
	#	XREGsp <- as(XREG, "sparseMatrix")
		library(glmnet)
		i.h<- 12
		FF<- array(, dim=c(length(LAMBDA), length(TTlist),S, 2))
		for(i.h in seq_along(horizons)){
		#	for(i.h in c(1,5,10,15,20,24)){
			cat(i.h)
			h<- horizons[i.h]
	#		yh<- dat[idx+h,2]

			# most recent week HoW h
			tlflag<- paste(lTYPE[ltype], "L", sep="")
			tid<- c(336,168)-h
			tid<- sort(tid[tid>=0])[1]
			isel<- paste(tlflag ,tid, sep="")
			xw1<- XREG[,isel]*Xdet
			dimnames(xw1)<- list(NULL, paste(isel, dimnames(Xdet)[[2]] ,sep="_"))
			tid<- c(336,168)-h
			tid<- sort(tid[tid>=0])[2]
			isel<- paste(tlflag ,tid, sep="")
			xw2<- XREG[,isel]*Xdet
			dimnames(xw2)<- list(NULL, paste(isel, dimnames(Xdet)[[2]] ,sep="_"))
			# most recent day HoD h
			tid<- c(72,48,24)-h
			tid<- sort(tid[tid>=0])[1]
			isel<- paste(tlflag ,tid, sep="")
			xd1<- XREG[,isel]*Xdet
			dimnames(xd1)<- list(NULL, paste(isel, dimnames(Xdet)[[2]] ,sep="_"))
			tid<- c(72,48,24)-h
			tid<- sort(tid[tid>=0])[2]
			isel<- paste(tlflag ,tid, sep="")
			xd2<- XREG[,isel]*Xdet
			dimnames(xd2)<- list(NULL, paste(isel, dimnames(Xdet)[[2]] ,sep="_"))

			XREGG<- cbind(XREG, xw1 , xw2, xd1, xd2)
			## TODO do here loop across calibration windows / learning sets
			## here learning just on hour-by-hour - insample, could be changed... e.g. by neighbouring or all hours... but will take longer... THIS is idestS instead of idest
			## TODO add nnet, gbm
			for(i.TT in seq_along(TTlist)){
				TN<- TTlist[i.TT] 
				idest<- tail( seq_along(idx), TN)[1:(TN-h)] ## TODO loop across cal. windows
				idestoos<- max(idest)+h
				idestS<- idest[which(idest %% S == idestoos %% S) ]
				idX<- !apply(is.na(XREG[idestS,]),2,any)
				idX2<- !apply(is.na(XREGG[idestS,]),2,any)
	#			yh<- dat[idx+h,2]
				if(ltype==1) yT<- load[idx + h]
				if(ltype==2) yT<- lload[idx + h]
				if(ltype==3) yT<- loadhldadj[idx + h]
				if(ltype==4) yT<- lloadhldadj[idx + h]
				lmod<- glmnet(XREG[idestS,idX],yT[idestS], lambda=LAMBDA*lFAC[ltype])
				lmod2<- glmnet(XREGG[idestS,idX2],yT[idestS], lambda=LAMBDA*lFAC[ltype])
				FF[,i.TT,i.h,1]<- as.numeric( XREG[idestoos,idX] %*% lmod$beta + lmod$a0)
				FF[,i.TT,i.h,2]<- as.numeric( XREGG[idestoos,idX2] %*% lmod2$beta + lmod$a0)
	#			cat(i.TT)
			}#i.TT
	#		cat(i.h)
		}
		
		for(i.TT in seq_along(TTlist)){
			for(i.l in seq_along(LAMBDA)){
				if(ltype==1){
					forc<- FF[i.l,i.TT,,1]
					mname<- paste(lMOD[ltype],"_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
##############
					forc<- FF[i.l,i.TT,,2]
					mname<- paste(lMOD[ltype],"2_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
				}
				if(ltype==2){
					forc<- exp(FF[i.l,i.TT,,1])
					mname<- paste(lMOD[ltype],"_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
					forc<- exp(FF[i.l,i.TT,,2])
					mname<- paste(lMOD[ltype],"2_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
				}
				if(ltype==3){
					forc<- FF[i.l,i.TT,,1] - ooshldadd
					mname<- paste(lMOD[ltype],"_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
					forc<- FF[i.l,i.TT,,2] - ooshldadd
					mname<- paste(lMOD[ltype],"2_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
				}
				if(ltype==4){
					forc<- exp(FF[i.l,i.TT,,1] - ooshldaddl)
					mname<- paste(lMOD[ltype],"_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
					forc<- exp(FF[i.l,i.TT,,2] - ooshldaddl)
					mname<- paste(lMOD[ltype],"2_L",round(LAMBDA[i.l]*100),"_T",TTlist[i.TT],sep="")
					dir.create(paste(bout,mname, sep=""))
					#save(forc, file=paste(bout,mname,"/",dformat, ".RData",sep=""))
				}
			}#i.l
		}
		print(ltype)
	}#ltype
	#
}#s




#remotes::install_github("berrij/profoc@develop")
H<- 24
H<- length(horizons)
readpath<-"/home/florian/sciebo/PRIVATE/comp_ieee_demand/compf/"
lf0<- list.files(readpath)
#lf0<- lf0[substr(lf0,1,3) != "gbm"]
LF<- list()
LFD<- list()
print(length(lf0))
for(i.f in seq_along(lf0)) {
	cat(i.f)
	LF[[i.f]]<- list.files(paste(readpath,lf0[i.f], sep=""))
	LFD[[i.f]]<- as.numeric(substr(LF[[i.f]],1,8))
}


udatesn<- sort(unique(unlist(LFD)))
## restriction for illustration purpose
udatesn<- head(udatesn,-15) 
udates<- as.Date(strptime(udatesn, "%Y%m%d", tz="UTC"))
range(udates)
Nu<- length(udates)

#lfmod<- lf0
K<- length(lf0) ## number of experts
FORC<- array(, dim=c(Nu,H, K)) ##
dimnames(FORC)<- list(format(udates), 1:H, lf0)
for(i.u in seq_along(lf0)){
#	idu<- which(lfmod==umod[i.u])
	isel<- match(LFD[[i.u]],udatesn)
	isel<- isel[!is.na(isel)] ##
	rp<- paste(readpath,lf0[i.u], sep="") 
	for(i.f in  seq_along(LF[[i.u]])[isel])	{
		load(paste(rp,LF[[i.u]][i.f], sep="/"))
tmp<-		load(paste(rp,LF[[i.u]][i.f], sep="/"))
		FORC[isel[i.f],,i.u]<- forc
	}
	cat(lf0[i.u], ".")
}
umod<- lf0
## missing:
apply(is.na(FORC),1,sum)
table(apply(is.na(FORC),3,sum))

#FORC[201,,35:38]<- FORC[200,,35:38] + FORC[202,,35:38]
idq<- 1:(dim(FORC)[1]-2)
getMAE<- function(z) mean(abs(FORC[idq,,1]- FORC[idq,,z]), na.rm=FALSE)
MAE<- sapply(seq_len(dim(FORC)[[3]]),getMAE)
names(MAE)<- umod
head(sort( MAE))


burnin<- 30

### FOREWARD selection
library(profoc)

idfull<- 1:dim(FORC)[1]
mcalib<- 60
idq<- burnin:(max(idfull)-mcalib)#175
getMAE<- function(z) mean(abs(FORC[idq,,1]- FORC[idq,,z]), na.rm=FALSE)
MAE<- sapply(seq_len(dim(FORC)[[3]]),getMAE)
names(MAE)<- umod
head(sort( MAE))
head(order( MAE ))

idstart<- order( MAE )[2]

IDall<- 2:dim(FORC)[[3]] ## no true
IDall<- 2:dim(FORC)[[3]] ## no true

qw<-apply(is.na(FORC)[,,],3,sum) # qw<-apply(is.na(FORC)[-c(dim(FORC)[1]+c(-1,0)),,],3,sum)


IDall<- which(qw==0)[-1]
IDall<- which(grepl("h_",umod, fixed=TRUE)) ## for second day due to ph

IDseq<- idstart
maxlen<- 40 ## was 20 till "January-24-Ziel-Florian.csv" , from "January-25-Ziel-Florian.csv" onwards change to 40
while(length(IDseq)<maxlen){
	IDrem<- IDall[which(!(IDall %in% IDseq))]
	remmean<- IDrem*0
	for(i.seq in seq_along(IDrem)){
		tmp<- c(IDseq, IDrem[i.seq])
		remmean[i.seq]<- mean(profoc(FORC[idq,,1], FORC[idq,,tmp], tau=.5, lambda=c(0), rel_nseg=1,deg=2, forget_regret=c(0), forget_performance = 0.036, fixed_share=c(0 ), trace=FALSE)$forecaster_loss[-c(1:burnin),], na.rm=TRUE) # forget_performance = 0.03
	}
	IDseq<- c(IDseq, IDrem[which.min(remmean)])
	print(min(remmean, na.rm=TRUE))
	print(dimnames(FORC)[[3]][IDseq])
}
#FORC[1:175,,1000]
plot(remmean)

idtest<- ((max(idfull)-mcalib+1):max(idfull))#[1:28+30+30]#1:207
rmm<- numeric(0)
	for(i.seq in seq_along(IDseq)[-1]){
		cat(i.seq)
		tmp<- IDseq[1:i.seq]
		qq<- profoc(FORC[idfull,,1], FORC[idfull,,tmp], tau=.5, lambda=c(0,2^seq(-6,8,1),2^20), rel_nseg=1,deg=2, forget_regret=c(0), 			forget_performance = 0.0, fixed_share=0.01 , trace=FALSE)
		rmm[i.seq]<- mean(qq$forec[idtest,],na.rm=TRUE) # forget_performance = 0.03
	}

rmm<- rmm*2 ## to MAE
rmm[1]<- mean(abs(FORC[idfull[idtest],,1]- FORC[idfull[idtest],,IDseq[1]]))

rmm<- rmm+ (1:length(rmm)-1)/500
min(rmm, na.rm=TRUE)
which.min(rmm)

mm<- c(umod[tmp][1:which.min(rmm)], "other models")
#1] "lassolh_L139_T26936" "lassolh_L643_T1832"  "GAMlh_T5024"        
#[4] "lassoh_L179_T26936"  "STLFlh_T9416"        "other models"  
mmm<- expression( 
paste("lasso on log-load with D=1122, ", alpha, "=0.139"),
paste("lasso on log-load with D=76, ", alpha, "=0.643"),
paste("GAM on log-load with D=209"),
paste("lasso on load with D=1122, ", alpha, "=0.179"),
paste("STL+ETS on log-load with D=392"),
"other models")
COLM<- c( rgb(.5,.7,1), rgb(.8,.9,.5), rgb(.9,.6,.5), rgb(.5,.9,.6), rgb(.9,.5,.8))
COLM2<- c( rgb(.25,.4,.8), rgb(.7,.9,.25), rgb(.8,.4,.25), rgb(.3,.8,.4), rgb(.8,.25,.6))
pdf("boa_MAE.pdf", width=8, height=4)
par(mfrow=c(1,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0,0))
plot(rmm, ylab="Validation MAE", xlab="Number of forecasting models to combine", cex.lab=1.3, cex.axis=1.3, type="o", pch=c(21,21,22,21,24,rep(23,length(rmm)-5)), 
bg=c(COLM, rep(grey(.8), length(rmm)-5)) , cex=1.5, las=1)
grid()
abline( v=which.min(rmm) , lty=3, col=2)
legend("topright",mmm, cex=1.5, pch=c(21,21,22,21,24,23), pt.bg=c(COLM, grey(.8)), title="Models")
dev.off()



rmm
IDseq
umod[IDseq]

#
idselmin<- which.min(rmm)
idselected<- tmp[1:idselmin]

idfulluse<- idfull[-c(length(idfull)+c(-1,0))]#c(idfull, max(idfull)+1)
comb<- profoc(FORC[idfulluse,,1], FORC[idfulluse,,idselected], tau=.5, lambda=c(0,2^seq(-8,20,.1)), rel_nseg=1,deg=2, forget_regret=c(0), forget_performance = 0.01, fixed_share=0 , trace=FALSE)

comb2<- profoc(FORC[idfulluse,,1], FORC[idfulluse,,idselected], tau=.5, lambda=tail(comb$ch[,1],1), rel_nseg=1,deg=2, forget_regret=c(0), forget_performance = 0.01, fixed_share=0 , trace=FALSE)
comb3<- profoc(FORC[idfulluse,,1], FORC[idfulluse,,idselected], tau=.5, lambda=0, rel_nseg=1,deg=2, forget_regret=c(0), forget_performance = 0.01, fixed_share=0 , trace=FALSE)
comb4<- profoc(FORC[idfulluse,,1], FORC[idfulluse,,idselected], tau=.5, lambda=2^40, rel_nseg=1,deg=2, forget_regret=c(0), forget_performance = 0.01, fixed_share=0 , trace=FALSE)


plot(comb$ch[,1], log="y", type="o")

#remotes::install_github("berrij/profoc@develop")
#remotes::install_github("berrij/profoc@0.6.0")

last<- dim(comb$w)[1]
ts.plot(comb$w[last,,], col=COLM2, lwd=2)

ts.plot(comb$w[,1,], col=COLM2, lwd=2)

for(h in 1:24){
bw<- cbind(0,t(apply(comb$w[,h,],1,cumsum)))
uu<- udates[-c( length(udates))]
uun<- as.numeric(uu)
pdf(paste("boa_weights_h=",h,".pdf",sep=""), width=13, height=3.5)
par(mfrow=c(1,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0.4,0))

#plot(uu, bw[,1], ylim=range(bw), col="white", xlab="Time", ylab= paste("Combination weights for h=",horizons[h],sep=""), xaxs="i", yaxs="i" , las=1)
#for(i in 1:(dim(bw)[2]-1)) polygon( c(uu, rev(uu)), c(bw[,i],rev(bw[,i+1])), col=COLM[i], border=COLM2[i])
#legend("bottomleft", mmm[1:5], bg=rgb(1,1,1,.8), pch=22, pt.cex=2, cex=1.2, pt.bg=COLM, col=COLM2)
plot(uu, bw[,1], ylim=c(0,1.27), col="white", xlab="Time", ylab= paste("Combination weights for h=",horizons[h],sep=""), xaxs="i", yaxs="i" , las=1)
for(i in 1:(dim(bw)[2]-1)) polygon( c(uu, rev(uu)), c(bw[,i],rev(bw[,i+1])), col=COLM[i], border=COLM2[i])
legend("topleft", mmm[1:5], pch=22, pt.cex=2, cex=1.05, pt.bg=COLM, col=COLM2, ncol=3)

dev.off()
}


pdf(paste("boa_weights_last.pdf",sep=""), width=8, height=5)
par(mfrow=c(1,1), oma=c(0,0,0,0), mar=c(4.2,4.2,0.4,0))

plot(horizons, comb$w[last,,1], ylim=c(0, max(comb$w[last,,], comb3$w[last,,])), col="white", las=1, ylab="Combination weights", xlab="Forecasting horizon h (0:00 - 23:00)", cex.lab=1.3, cex.axis=1.3)
grid()

for(i in 1:5) lines( horizons, comb3$w[last,,i], col=COLM2[i], lwd=1, lty=3, type="o") 
for(i in 1:5) lines( horizons, comb4$w[last,,i], col=COLM2[i], lwd=1, lty=2, type="l") 
for(i in 1:5) lines( horizons, comb$w[last,,i], col=COLM2[i], lwd=2) 
legend("bottomright", mmm[1:5], pch=22, pt.cex=2, cex=1.05, pt.bg=COLM, col=COLM2, ncol=1, bg=rgb(1,1,1,.8))

#legend("bottom", mmm[1:5], lwd=2, cex=1.05, col=COLM2, ncol=1)
legend("topright", c("smoothed", "constant", "pointwise"), lwd=c(2,1,1), pch=c(NA,NA, 21),lty=c(1,2,3), cex=1.05, col=1, ncol=1,  bg=rgb(1,1,1,.8))

dev.off()


cw<- comb$w[last,,]

ts.plot(cw)

fforecast<-apply(cw*FORC[dim(FORC)[1],,idselected],1,sum)

ts.plot(FORC[dim(FORC)[1],,c(1,idselected)], col=c(1, rainbow(length(idselected)) ))

pdf("boa_lambda.pdf", width=8, height=4)
par(mfrow=c(1,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0,0))

plot(udates[-c(1, length(udates))], comb$ch[,1], log="y", ylab=expression(lambda), xlab="Time", col="white", las=1, cex.lab=1.5, cex.axis=1.5)
grid(nx=NA, ny=NULL)
abline(v= as.numeric(udates[-c(1, length(udates))][format(udates[-c(1, length(udates))], "%d%m") %in% c("0107", "0109", "0111", "0101")]) , col=grey(.8), lty=3)
textpos<- 100000
abline(v=udates[burnin+1], col=2, lty=2, lwd=2)
text(udates[burnin+1], textpos, pos=2, "burn-in", col=2, cex=1.5)

abline(v=udates[length(udates)-1-mcalib], col=4, lty=2, lwd=2)
text(udates[length(udates)-1-mcalib], textpos, pos=4, "validation", col=4, cex=1.5)

lines(udates[-c(1, length(udates))], comb$ch[,1],  type="l", lwd=2)
dev.off()



ts.plot(FORC[dim(FORC)[1],,c(1,idselected)], col=c(1, COLM ) )

pdf("boa_ts.pdf", width=13, height=4)
par(mfrow=c(1,1), oma=c(0,0,0,0), mar=c(2.2,4.2,0,0))

th<- 3
lp<- head(as.numeric(t(tail(FORC[,,1], th+2))), -40) /1000
thm<- dat[33800-8+24*4+1:(th*24+8+40),1]
plot( thm, c(lp, rep(NA, 40)), col="white", ylim=range(c(FORC[dim(FORC)[1],,idselected]/1000, lp))*c(.9,1), xaxt="n", ylab="Load [GWh]", xlab="Time", las=1)
idd<- c(1+0:6*24)
axis(1, thm[idd], format(thm[idd], "%d %b") )
abline(v=as.numeric(dat[33800+7*24,1]) , lty=3, lwd=2, las=1, col=grey(.8))
lines(head(thm, length(lp)), lp, lwd=2, type="o")
for(i in 1:5) lines( tail(thm, 24), FORC[dim(FORC)[1],,idselected[i]] /1000, lwd=2, col=COLM2[i], pch=i, type="l")
fforecast<-apply(cw*FORC[dim(FORC)[1],,idselected]/1000,1,sum)
lines( tail(thm, 24), fforecast , lwd=3, col=1, pch=i, type="l")
lines( tail(thm, 40), as.numeric(t(FORC[-1:0 +dim(FORC)[1],,1]))[-c(1:8)]/1000 , lwd=2, col=grey(.4), pch=1, type="o", lty=3, cex=1)

legend("bottomleft", c("Observations (past)", "Observations (future)", "Forecast Combination", mmm[1:5]), pch=c(21,21,NA,NA,NA,NA,NA,NA), lwd=c(2,2,3,2,2,2,2,2), cex=1.05, col=c(1,grey(.4),1,COLM2), bg=rgb(1,1,1,.8), ncol=3, lty=c(1,3,1,1,1,1,1,1))

dev.off()

out<- round(fforecast*1000,1) ## in kW, rounded on 0.1 kW

Sys.setlocale(locale = "en_US.utf8") ## English US Linux
Sys.setlocale(locale = "en_US") ## English US Mac
Sys.setlocale(locale = "English_United States.1252") ## English US Windows

dtp<- as.Date(tail(dimnames(FORC)[[1]],1))+1 #date to predict
fname<-format(dtp,"%B-%d-Ziel-Florian.csv")
#"January-18-Last Name-First Name.csv"

fpath<- paste("~/sciebo/PRIVATE/comp_ieee_demand/subm/",fname, sep="")
write.table(out,fpath, row.names=FALSE, col.names=FALSE)






